When Complementary Measurements Count the Same Classical Bit Twice: Counterexamples to CQC, ECQC, and Complementarity-Based Certification

Mutually unbiased measurements are commonly expected to expose independent facets of a quantum state: a correlation that is classical in one basis should disappear in a complementary basis. In higher dimensions, however, this intuition becomes particularly subtle because correlations recovered in different settings need not represent different information. To expose this loophole, we propose a two-branch classical null test: before the setting is chosen, a shared bit selects one of two orthogonal product preparations, producing a rank-two classical--classical state, and the candidate protocol then runs unchanged. Different settings can read the same bit through different outcome patterns. This two-branch classical architecture disproves the complementary-quantum correlation (CQC) conjecture in every dimension $d\geq3$. A distinct rank-two classical--classical state disproves its complete-basis extension (ECQC) at $d=7$, with an overrun that grows without bound along prime dimensions. Its qutrit CQC instance also gives classical false positives for a proposed quantum-correlation measure and a proposed one-sided semi-device-independent steering criterion, and refutes a conditional-probability conjecture. The failures identify the missing requirement: information read in different settings must be nonredundant. In experiments and applications, the same low-overhead architecture can serve as a calibration test before a multibasis score is assigned quantum meaning.

==> anc/README.txt <==
EXECUTABLE CERTIFICATES

The scripts in this directory independently replay the exact and numerical
claims used in the main text and Appendices A--E.  They require
Python 3 and the dependency pinned in requirements.txt.

Example:

  python3 -m venv .venv
  .venv/bin/pip install -r anc/requirements.txt
  for script in anc/verify_*.py; do .venv/bin/python "$script"; done

Each script exits nonzero if its certificate check fails.


==> anc/requirements.txt <==
sympy==1.14.0


==> anc/verify_certification.py <==
#!/usr/bin/env python3
"""Dependency-free replay of the qutrit certification consequences."""

from __future__ import annotations

import math

from verify_cleanroom import born_table_from_factor, classical_mi, instance


TOL = 2e-12


def shannon(probabilities):
    return -sum(p * math.log2(p) for p in probabilities if p > 0)


def conditional_diagonal_sum(table):
    marginal_b = [sum(table[a][b] for a in range(len(table))) for b in range(len(table[0]))]
    return sum(table[i][i] / marginal_b[i] for i in range(len(table)))


def main() -> None:
    d = 3
    z, x, _, _, columns = instance(d)
    p_z = born_table_from_factor(columns, z)
    p_x = born_table_from_factor(columns, x)

    # If Alice measures Z, her two branch laws are uniform and (1/2,1/2,0).
    # Bob's branch states are orthogonal, so the Holevo quantity is exactly
    # I(K:Z_A) = H((p+q)/2) - [H(p)+H(q)]/2.
    p = [1 / d] * d
    q = [1 / 2, 1 / 2, 0]
    r = [(left + right) / 2 for left, right in zip(p, q)]
    q2_lower_bound = shannon(r) - 0.5 * shannon(p) - 0.5 * shannon(q)
    expected_q2 = 0.19087450462110933
    if abs(q2_lower_bound - expected_q2) > TOL:
        raise AssertionError((q2_lower_bound, expected_q2))

    s_x = conditional_diagonal_sum(p_x)
    s_z = conditional_diagonal_sum(p_z)
    if abs(s_x) > TOL or abs(s_z - 0.8) > TOL:
        raise AssertionError((s_x, s_z))

    # The displayed decomposition itself is an LHV--LHS model for every local
    # measurement: lambda=0,1 selects one of two product states.  Its hidden
    # variable dimension therefore obeys the 1SSDI constraint 2 <= d_A=3.
    hidden_variable_dimension = 2
    if hidden_variable_dimension > d:
        raise AssertionError("hidden-variable dimension exceeds d_A")

    print("qutrit certification replay: PASS")
    print(f"I_X + I_Z              = {classical_mi(p_x) + classical_mi(p_z):.15f}")
    print(f"Q2 one-sided lower bound = {q2_lower_bound:.15f}")
    print(f"correlation rank         = 2")
    print(f"LHV-LHS hidden dimension = {hidden_variable_dimension} <= d_A={d}")
    print(f"S_X + S_Z                = {s_x + s_z:.15f}")


if __name__ == "__main__":
    main()


==> anc/verify_cleanroom.py <==
#!/usr/bin/env python3
"""Dependency-free clean-room check of the qutrit CQC counterexample.

Definitions used here:
  I_Q(A:B) = S(rho_A) + S(rho_B) - S(rho_AB),
  I_W = I(W_A:W_B), where both parties measure in basis W.

The density matrix is represented by its explicit factor C, rho=C C^dagger.
This directly certifies positive semidefiniteness, and direct Born amplitudes
against C give the measurement tables without relying on a symbolic result.
"""

from __future__ import annotations

import cmath
import math
import sys
from typing import Iterable, List, Sequence, Tuple


TOL = 2e-11
Vector = List[complex]
Matrix = List[List[complex]]


def inner(left: Sequence[complex], right: Sequence[complex]) -> complex:
    return sum(a.conjugate() * b for a, b in zip(left, right))


def kron(left: Sequence[complex], right: Sequence[complex]) -> Vector:
    return [a * b for a in left for b in right]


def scale(c: complex, vector: Sequence[complex]) -> Vector:
    return [c * x for x in vector]


def outer(left: Sequence[complex], right: Sequence[complex]) -> Matrix:
    return [[a * b.conjugate() for b in right] for a in left]


def add(left: Matrix, right: Matrix) -> Matrix:
    return [[x + y for x, y in zip(row_l, row_r)] for row_l, row_r in zip(left, right)]


def zero_matrix(n: int) -> Matrix:
    return [[0j for _ in range(n)] for _ in range(n)]


def density_from_factor(columns: Sequence[Sequence[complex]]) -> Matrix:
    """Return C C^dagger when C has the given column vectors."""
    n = len(columns[0])
    rho = zero_matrix(n)
    for col in columns:
        rho = add(rho, outer(col, col))
    return rho


def dagger(matrix: Matrix) -> Matrix:
    return [[matrix[j][i].conjugate() for j in range(len(matrix))] for i in range(len(matrix[0]))]


def partial_traces(rho: Matrix, d: int) -> Tuple[Matrix, Matrix]:
    rho_a = [[sum(rho[a * d + b][ap * d + b] for b in range(d)) for ap in range(d)] for a in range(d)]
    rho_b = [[sum(rho[a * d + b][a * d + bp] for a in range(d)) for bp in range(d)] for b in range(d)]
    return rho_a, rho_b


def gram(columns: Sequence[Sequence[complex]]) -> Matrix:
    return [[inner(left, right) for right in columns] for left in columns]


def spectrum_from_two_column_factor(columns: Sequence[Sequence[complex]], n: int) -> List[float]:
    """Nonzero spectrum of C C^dagger equals that of the 2x2 Gram C^dagger C."""
    g = gram(columns)
    a, c = g[0][0].real, g[1][1].real
    b = g[0][1]
    midpoint = (a + c) / 2
    radius = math.sqrt(((a - c) / 2) ** 2 + abs(b) ** 2)
    return sorted([0.0] * (n - 2) + [midpoint - radius, midpoint + radius])


def assert_scalar(actual: complex, expected: complex, description: str, tol: float = TOL) -> None:
    if abs(actual - expected) > tol:
        raise AssertionError(f"{description}: got {actual!r}, expected {expected!r}")


def assert_vector(actual: Sequence[complex], expected: Sequence[complex], description: str) -> None:
    if len(actual) != len(expected) or any(abs(x - y) > TOL for x, y in zip(actual, expected)):
        raise AssertionError(f"{description}: got {actual!r}, expected {expected!r}")


def assert_matrix(actual: Matrix, expected: Matrix, description: str) -> None:
    if len(actual) != len(expected) or any(
        len(a_row) != len(e_row) or any(abs(a - e) > TOL for a, e in zip(a_row, e_row))
        for a_row, e_row in zip(actual, expected)
    ):
        raise AssertionError(f"{description} failed\nactual={actual!r}\nexpected={expected!r}")


def entropy(spectrum: Iterable[float]) -> float:
    values = list(spectrum)
    if min(values) < -TOL or abs(sum(values) - 1.0) > TOL:
        raise AssertionError(f"invalid density-operator spectrum {values}")
    return -sum(value * math.log2(value) for value in values if value > TOL)


def classical_mi(table: List[List[float]]) -> float:
    if min(min(row) for row in table) < -TOL or abs(sum(map(sum, table)) - 1.0) > TOL:
        raise AssertionError(f"invalid probability table {table!r}")
    pa = [sum(row) for row in table]
    pb = [sum(table[a][b] for a in range(len(table))) for b in range(len(table[0]))]
    return sum(
        p * math.log2(p / (pa[a] * pb[b]))
        for a, row in enumerate(table)
        for b, p in enumerate(row)
        if p > TOL
    )


def fourier(d: int, sign: int = 1) -> List[Vector]:
    """Column k is |x_k> = d^-1/2 sum_j omega^(sign*j*k)|j>."""
    return [
        [cmath.exp(sign * 2j * math.pi * j * k / d) / math.sqrt(d) for j in range(d)]
        for k in range(d)
    ]


def computational_basis(d: int) -> List[Vector]:
    return [[1.0 if j == k else 0.0 for j in range(d)] for k in range(d)]


def born_table_from_factor(columns: Sequence[Sequence[complex]], basis: Sequence[Sequence[complex]]) -> List[List[float]]:
    """p_ab = <a,b|C C^dagger|a,b>, evaluated from the factor C."""
    return born_table_from_factor_two_bases(columns, basis, basis)


def born_table_from_factor_two_bases(
    columns: Sequence[Sequence[complex]], basis_a: Sequence[Sequence[complex]], basis_b: Sequence[Sequence[complex]]
) -> List[List[float]]:
    """Born table if A and B use separately supplied bases."""
    return [
        [
            float(sum(abs(inner(kron(basis_a[a], basis_b[b]), col)) ** 2 for col in columns).real)
            for b in range(len(basis_b))
        ]
        for a in range(len(basis_a))
    ]


def instance(d: int, fourier_sign: int = 1):
    z = computational_basis(d)
    x = fourier(d, fourier_sign)
    u = [1.0 / math.sqrt(d)] * d
    v = [0.0] * d
    v[0], v[1] = 1.0 / math.sqrt(2), -1.0 / math.sqrt(2)
    # These are the two columns of C, so rho=C C^dagger.
    columns = [scale(1 / math.sqrt(2), kron(u, v)), scale(1 / math.sqrt(2), kron(v, u))]
    return z, x, u, v, columns


def exact_iz_general(d: int) -> float:
    """I_Z for u uniform and v=(|0>-|1>)/sqrt(2), d >= 2."""
    first = (2.0 / d) * math.log2(8.0 * d / (d + 2) ** 2)
    second = 0.0 if d == 2 else ((d - 2.0) / d) * math.log2(2.0 * d / (d + 2))
    return first + second


def check_qutrit() -> None:
    d = 3
    z, x, u, v, columns = instance(d)
    rho = density_from_factor(columns)

    # State, MUB, and marginal checks.
    assert_scalar(inner(u, u), 1, "u normalization")
    assert_scalar(inner(v, v), 1, "v normalization")
    assert_scalar(inner(u, v), 0, "u,v orthogonality")
    assert_matrix(gram(x), computational_basis(d), "Fourier basis orthonormality")
    assert_matrix(
        [[abs(inner(zj, xk)) ** 2 for xk in x] for zj in z],
        [[1 / d for _ in range(d)] for _ in range(d)],
        "Z/X MUB condition",
    )
    assert_vector(u, x[0], "u is the X_0 vector")
    assert_matrix(rho, dagger(rho), "rho Hermiticity")
    assert_scalar(sum(rho[i][i] for i in range(d * d)), 1, "rho trace")
    # PSD has already been certified by rho=C C^dagger.  Its spectrum is
    # calculated from the 2x2 Gram matrix, which has the same nonzero spectrum.
    spectrum = spectrum_from_two_column_factor(columns, d * d)
    assert_vector(spectrum, [0.0] * 7 + [0.5, 0.5], "rho spectrum")

    rho_a, rho_b = partial_traces(rho, d)
    marginal_columns = [scale(1 / math.sqrt(2), u), scale(1 / math.sqrt(2), v)]
    target_marginal = density_from_factor(marginal_columns)
    assert_matrix(rho_a, target_marginal, "rho_A")
    assert_matrix(rho_b, target_marginal, "rho_B")
    marginal_spectrum = spectrum_from_two_column_factor(marginal_columns, d)
    assert_vector(marginal_spectrum, [0.0, 0.5, 0.5], "marginal spectrum")
    i_ab = 2 * entropy(marginal_spectrum) - entropy(spectrum)
    assert_scalar(i_ab, 1.0, "quantum mutual information I(A:B)")

    # Direct Born-rule tables.
    p_z = born_table_from_factor(columns, z)
    p_x = born_table_from_factor(columns, x)
    expected_z = [[2 / 12, 2 / 12, 1 / 12], [2 / 12, 2 / 12, 1 / 12], [1 / 12, 1 / 12, 0.0]]
    expected_x = [[0.0, 1 / 4, 1 / 4], [1 / 4, 0.0, 0.0], [1 / 4, 0.0, 0.0]]
    assert_matrix(p_z, expected_z, "Z Born table")
    assert_matrix(p_x, expected_x, "X Born table")
    assert_vector([sum(row) for row in p_z], [5 / 12, 5 / 12, 1 / 6], "Z marginal")
    assert_vector([sum(row) for row in p_x], [1 / 2, 1 / 4, 1 / 4], "X marginal")

    i_z, i_x = classical_mi(p_z), classical_mi(p_x)
    claimed_gap = math.log2(3456.0 / 3125.0) / 3.0
    assert_scalar(i_z, claimed_gap, "exact I_Z")
    assert_scalar(i_x, 1.0, "I_X")
    assert_scalar(i_z + i_x - i_ab, claimed_gap, "claimed violation gap")

    # Opposite Fourier sign only swaps the nonzero X labels; it cannot fix this.
    _, x_minus, _, _, columns_minus = instance(d, fourier_sign=-1)
    assert_scalar(classical_mi(born_table_from_factor(columns_minus, x_minus)), 1.0, "I_X with opposite Fourier sign")
    assert_scalar(
        classical_mi(born_table_from_factor_two_bases(columns, x, x_minus)),
        1.0,
        "I_X when one party uses the conjugate Fourier convention",
    )

    print("qutrit: PASS")
    print(f"rho spectrum      = {spectrum}")
    print(f"rho_A spectrum    = {marginal_spectrum}")
    print("P_Z =")
    for row in p_z:
        print(row)
    print("P_X =")
    for row in p_x:
        print(row)
    print(f"I(A:B) = {i_ab:.15f} bits")
    print(f"I_Z    = {i_z:.15f} bits")
    print(f"I_X    = {i_x:.15f} bits")
    print(f"gap    = {i_z + i_x - i_ab:.15f} bits")
    print(f"exact  = (1/3) log2(3456/3125) = {claimed_gap:.15f} bits")


def check_general_family() -> None:
    """Test d=2,...,12 for the direct generalization of the construction."""
    for d in range(2, 13):
        z, x, u, v, columns = instance(d)
        spectrum = spectrum_from_two_column_factor(columns, d * d)
        marginal_spectrum = spectrum_from_two_column_factor(
            [scale(1 / math.sqrt(2), u), scale(1 / math.sqrt(2), v)], d
        )
        i_ab = 2 * entropy(marginal_spectrum) - entropy(spectrum)
        i_z = classical_mi(born_table_from_factor(columns, z))
        i_x = classical_mi(born_table_from_factor(columns, x))
        assert_scalar(i_ab, 1.0, f"d={d}: I(A:B)")
        assert_scalar(i_x, 1.0, f"d={d}: I_X")
        assert_scalar(i_z, exact_iz_general(d), f"d={d}: I_Z formula")
        if d == 2:
            assert_scalar(i_z, 0.0, "d=2 boundary case")
        elif not i_z > 0.0:
            raise AssertionError(f"d={d}: expected a strict positive gap, got {i_z}")
    print("general family d=2,...,12: PASS (strict violation for every d >= 3)")


if __name__ == "__main__":
    try:
        check_qutrit()
        check_general_family()
    except AssertionError as exc:
        print(f"FAIL: {exc}", file=sys.stderr)
        raise SystemExit(1)


==> anc/verify_counterexample.py <==
#!/usr/bin/env python3
"""Exact symbolic certificate for the qutrit CQC counterexample.

This script reconstructs the density operator and both Born distributions
from the kets in the note.  SymPy is used only for exact algebra; the proof in
the accompanying note does not depend on this computation.
"""

import sympy as sp


I = sp.I
omega = (-1 + I * sp.sqrt(3)) / 2
u = sp.Matrix([1, 1, 1]) / sp.sqrt(3)
v = sp.Matrix([1, -1, 0]) / sp.sqrt(2)
fourier = sp.Matrix(3, 3, lambda j, k: omega ** (j * k)) / sp.sqrt(3)


def projector(ket):
    return ket * ket.conjugate().T


def partial_trace_a(matrix):
    return sp.Matrix(
        3,
        3,
        lambda i, k: sum(matrix[3 * i + j, 3 * k + j] for j in range(3)),
    )


def partial_trace_b(matrix):
    return sp.Matrix(
        3,
        3,
        lambda j, ell: sum(matrix[3 * i + j, 3 * i + ell] for i in range(3)),
    )


psi_uv = sp.kronecker_product(u, v)
psi_vu = sp.kronecker_product(v, u)
rho = sp.simplify((projector(psi_uv) + projector(psi_vu)) / 2)
rho_a = sp.simplify(partial_trace_a(rho))
rho_b = sp.simplify(partial_trace_b(rho))

fourier_ab = sp.kronecker_product(fourier, fourier)
rho_x = sp.simplify(fourier_ab.conjugate().T * rho * fourier_ab)
p_z = sp.Matrix(3, 3, lambda i, j: sp.simplify(rho[3 * i + j, 3 * i + j]))
p_x = sp.Matrix(3, 3, lambda i, j: sp.simplify(rho_x[3 * i + j, 3 * i + j]))

expected_p_z = sp.Matrix(
    [
        [sp.Rational(1, 6), sp.Rational(1, 6), sp.Rational(1, 12)],
        [sp.Rational(1, 6), sp.Rational(1, 6), sp.Rational(1, 12)],
        [sp.Rational(1, 12), sp.Rational(1, 12), 0],
    ]
)
expected_p_x = sp.Matrix(
    [
        [0, sp.Rational(1, 4), sp.Rational(1, 4)],
        [sp.Rational(1, 4), 0, 0],
        [sp.Rational(1, 4), 0, 0],
    ]
)

assert sp.simplify((u.conjugate().T * v)[0]) == 0
assert p_z == expected_p_z
assert p_x == expected_p_x
lam = sp.Symbol("lambda")
assert sp.factor(rho.charpoly(lam).as_expr()) == lam**7 * (2 * lam - 1) ** 2 / 4
assert rho_a.charpoly(lam).as_expr() == lam**3 - lam**2 + lam / 4
assert rho_b == rho_a

iz_bits = sp.log(sp.Rational(3456, 3125), 2) / 3

print("<u|v> =", sp.simplify((u.conjugate().T * v)[0]))
print("P_Z =")
sp.pprint(p_z)
print("P_X =")
sp.pprint(p_x)
print("nonzero spectra of rho_AB, rho_A, rho_B: (1/2, 1/2)")
print("I(A:B) = I_X = 1 bit")
print("I_Z = log_2(3456/3125)/3 =", sp.N(iz_bits, 16), "bits")
print("CQC gap =", sp.N(iz_bits, 16), "bits > 0")


==> anc/verify_ecqc.py <==
#!/usr/bin/env python3
"""Dependency-free certificate for the ECQC counterexample in the main text.

For an odd prime d, use the canonical complete set of d+1 MUBs

    M_infinity = {|j>},
    |a,b> = d^(-1/2) sum_j omega^(a*j*j+b*j) |j>,

with a,b in F_d.  Both parties measure in the same basis.  The state is

    rho_d^E = (|u_E,v_E><u_E,v_E| + |v_E,u_E><v_E,u_E|)/2,
    u_E = (|0>+|1>)/sqrt(2),  v_E = (|0>-|1>)/sqrt(2).

The script constructs all bases and Born tables directly, checks mutual
unbiasedness, and verifies the d=7 violation of the extended CQC (ECQC)
conjecture for the branch states used in the main text.  It also evaluates the
Riemann-sum limit responsible for the unbounded
high-dimensional overrun.
"""

from __future__ import annotations

import cmath
import math
from typing import List, Sequence


TOL = 2e-10
Vector = List[complex]
Table = List[List[float]]


def inner(left: Sequence[complex], right: Sequence[complex]) -> complex:
    return sum(x.conjugate() * y for x, y in zip(left, right))


def computational_basis(d: int) -> List[Vector]:
    return [[1.0 if j == b else 0.0 for j in range(d)] for b in range(d)]


def quadratic_basis(d: int, a: int) -> List[Vector]:
    omega = cmath.exp(2j * math.pi / d)
    return [
        [omega ** ((a * j * j + b * j) % d) / math.sqrt(d) for j in range(d)]
        for b in range(d)
    ]


def complete_mubs(d: int) -> List[List[Vector]]:
    return [computational_basis(d)] + [quadratic_basis(d, a) for a in range(d)]


def state_vectors(d: int) -> tuple[Vector, Vector]:
    u = [0.0] * d
    v = [0.0] * d
    u[0], u[1] = 1.0 / math.sqrt(2), 1.0 / math.sqrt(2)
    v[0], v[1] = 1.0 / math.sqrt(2), -1.0 / math.sqrt(2)
    return u, v


def outcome_law(state: Sequence[complex], basis: Sequence[Sequence[complex]]) -> List[float]:
    return [abs(inner(ket, state)) ** 2 for ket in basis]


def cross_branch_table(p: Sequence[float], q: Sequence[float]) -> Table:
    d = len(p)
    return [[0.5 * (p[j] * q[k] + q[j] * p[k]) for k in range(d)] for j in range(d)]


def mutual_information(table: Table) -> float:
    rows = [sum(row) for row in table]
    cols = [sum(table[j][k] for j in range(len(table))) for k in range(len(table[0]))]
    return sum(
        value * math.log2(value / (rows[j] * cols[k]))
        for j, row in enumerate(table)
        for k, value in enumerate(row)
        if value > 1e-16
    )


def assert_close(actual: float, expected: float, label: str, tol: float = TOL) -> None:
    if abs(actual - expected) > tol:
        raise AssertionError(f"{label}: got {actual:.16g}, expected {expected:.16g}")


def check_complete_mubs(bases: Sequence[Sequence[Sequence[complex]]]) -> None:
    d = len(bases[0])
    for m, basis in enumerate(bases):
        for j, left in enumerate(basis):
            for k, right in enumerate(basis):
                assert_close(abs(inner(left, right)) ** 2, 1.0 if j == k else 0.0, f"basis {m}")
    for m in range(len(bases)):
        for n in range(m + 1, len(bases)):
            for left in bases[m]:
                for right in bases[n]:
                    assert_close(abs(inner(left, right)) ** 2, 1.0 / d, f"MUB pair {m},{n}")


def cosine_laws(d: int) -> tuple[List[float], List[float]]:
    p = [(1.0 + math.cos(2.0 * math.pi * j / d)) / d for j in range(d)]
    q = [(1.0 - math.cos(2.0 * math.pi * j / d)) / d for j in range(d)]
    return p, q


def j_d(d: int) -> float:
    """Mutual information in each of the d quadratic MUBs."""
    p, q = cosine_laws(d)
    return mutual_information(cross_branch_table(p, q))


def limit_integrand(theta: float, phi: float) -> float:
    density = 1.0 - math.cos(theta) * math.cos(phi)
    if density == 0.0:
        return 0.0
    return density * math.log2(density)


def midpoint_limit(grid: int = 1000) -> float:
    total = 0.0
    for j in range(grid):
        theta = 2.0 * math.pi * (j + 0.5) / grid
        for k in range(grid):
            phi = 2.0 * math.pi * (k + 0.5) / grid
            total += limit_integrand(theta, phi)
    return total / (grid * grid)


def verify_dimension(d: int, check_mubs: bool = False) -> List[float]:
    bases = complete_mubs(d)
    if check_mubs:
        check_complete_mubs(bases)
    u, v = state_vectors(d)
    assert_close(abs(inner(u, v)), 0.0, "u-v orthogonality")
    values = []
    for basis in bases:
        p = outcome_law(u, basis)
        q = outcome_law(v, basis)
        values.append(mutual_information(cross_branch_table(p, q)))

    # Ordering is Z, M_0, M_1, ..., M_(d-1).  Z erases the branch,
    # while each quadratic basis has the same score up to cyclic relabeling.
    assert_close(values[0], 0.0, f"d={d}: I_Z")
    expected_p, expected_q = cosine_laws(d)
    for a, basis in enumerate(bases[1:]):
        actual_p = outcome_law(u, basis)
        actual_q = outcome_law(v, basis)
        for b in range(d):
            shifted = (a + b) % d
            assert_close(actual_p[b], expected_p[shifted], f"d={d}: p_{{{a},{b}}}")
            assert_close(actual_q[b], expected_q[shifted], f"d={d}: q_{{{a},{b}}}")
        assert_close(values[a + 1], j_d(d), f"d={d}: I_{a}")

    # Reconstruct the closed-form joint table in M_0 and its uniform marginals.
    p, q = cosine_laws(d)
    table = cross_branch_table(p, q)
    for j in range(d):
        for k in range(d):
            c_j = math.cos(2.0 * math.pi * j / d)
            c_k = math.cos(2.0 * math.pi * k / d)
            assert_close(table[j][k], (1.0 - c_j * c_k) / (d * d), f"P[{j},{k}]")
        assert_close(sum(table[j]), 1.0 / d, f"row marginal {j}")
        assert_close(sum(table[k][j] for k in range(d)), 1.0 / d, f"column marginal {j}")
    return values


def main() -> None:
    d = 7
    values = verify_dimension(d, check_mubs=True)
    ecqc = sum(sorted(values)[:d])
    predicted = (d - 1) * j_d(d)
    assert_close(ecqc, predicted, "ECQC minimum")
    assert_close(j_d(d), 0.207984126604019, "d=7 J_d", tol=5e-13)
    assert_close(ecqc, 1.247904759624115, "d=7 ECQC score", tol=5e-13)
    if not ecqc > 1.0:
        raise AssertionError("ECQC must be violated at d=7")

    limit = midpoint_limit(grid=1200)
    assert_close(limit, 0.2067807338, "J_infinity", tol=3e-9)

    print("canonical complete MUB check: PASS")
    print(f"d                         = {d}")
    print(f"I(A:B)                    = 1.000000000000000 bits")
    print(f"I_Z                        = {values[0]:.15f} bits")
    print(f"J_d (each of d bases)      = {j_d(d):.15f} bits")
    print(f"min sum over d of d+1 MUBs = {ecqc:.15f} bits")
    print(f"ECQC gap                    = {ecqc - 1.0:.15f} bits")
    print(f"J_infinity (midpoint grid)  = {limit:.15f} bits")


if __name__ == "__main__":
    main()


==> anc/verify_interval.py <==
#!/usr/bin/env python3
"""Independent exact/interval certificate for a qutrit CQC counterexample.

No NumPy/SciPy or candidate routines are used.  Algebraic state construction,
partial traces, Born probabilities, mutual informations, and rational interval
bounds for logarithms are implemented below from scratch.

All basis ordering is lexicographic |a,b>, a,b in {0,1,2}.  Columns of
F[j,k] = omega**(j*k)/sqrt(3) are the local X measurement kets.
"""

from dataclasses import dataclass
from fractions import Fraction as Fr
from functools import lru_cache
from math import isqrt


def fr(x=0, y=1):
    return Fr(x, y)


@dataclass(frozen=True)
class Q23:
    """Exact element a + b sqrt(2) + c sqrt(3) + d sqrt(6)."""

    c: tuple

    def __init__(self, a=0, b=0, c=0, d=0):
        object.__setattr__(self, "c", tuple(x if isinstance(x, Fr) else Fr(x) for x in (a, b, c, d)))

    def __add__(self, other):
        other = q(other)
        return Q23(*(self.c[i] + other.c[i] for i in range(4)))

    __radd__ = __add__

    def __neg__(self):
        return Q23(*(-x for x in self.c))

    def __sub__(self, other):
        return self + (-q(other))

    def __rsub__(self, other):
        return q(other) - self

    def __mul__(self, other):
        other = q(other)
        out = [Fr(0) for _ in range(4)]
        for i, x in enumerate(self.c):
            for j, y in enumerate(other.c):
                # basis index bits: bit 0 is sqrt(2), bit 1 is sqrt(3)
                e2 = (i & 1) + (j & 1)
                e3 = ((i >> 1) & 1) + ((j >> 1) & 1)
                factor = (2 if e2 >= 2 else 1) * (3 if e3 >= 2 else 1)
                idx = (e2 & 1) | ((e3 & 1) << 1)
                out[idx] += factor * x * y
        return Q23(*out)

    __rmul__ = __mul__

    def __truediv__(self, other):
        other = other if isinstance(other, Fr) else Fr(other)
        return Q23(*(x / other for x in self.c))

    def __pow__(self, n):
        assert isinstance(n, int) and n >= 0
        ans, base = Q23(1), self
        while n:
            if n & 1:
                ans = ans * base
            base = base * base
            n >>= 1
        return ans

    def is_zero(self):
        return all(x == 0 for x in self.c)

    def __repr__(self):
        names = ("", "*sqrt(2)", "*sqrt(3)", "*sqrt(6)")
        terms = [f"({v}){names[i]}" for i, v in enumerate(self.c) if v]
        return " + ".join(terms) if terms else "0"


def q(x=0):
    return x if isinstance(x, Q23) else Q23(x)


@dataclass(frozen=True)
class QC:
    re: Q23
    im: Q23

    def __init__(self, re=0, im=0):
        object.__setattr__(self, "re", q(re))
        object.__setattr__(self, "im", q(im))

    def __add__(self, other):
        other = z(other)
        return QC(self.re + other.re, self.im + other.im)

    __radd__ = __add__

    def __neg__(self):
        return QC(-self.re, -self.im)

    def __sub__(self, other):
        return self + (-z(other))

    def __rsub__(self, other):
        return z(other) - self

    def __mul__(self, other):
        other = z(other)
        return QC(self.re * other.re - self.im * other.im,
                  self.re * other.im + self.im * other.re)

    __rmul__ = __mul__

    def __truediv__(self, other):
        other = other if isinstance(other, Fr) else Fr(other)
        return QC(self.re / other, self.im / other)

    def __pow__(self, n):
        assert isinstance(n, int) and n >= 0
        ans, base = QC(1), self
        while n:
            if n & 1:
                ans = ans * base
            base = base * base
            n >>= 1
        return ans

    def conj(self):
        return QC(self.re, -self.im)

    def abs2(self):
        return self.re * self.re + self.im * self.im

    def is_zero(self):
        return self.re.is_zero() and self.im.is_zero()


def z(x=0):
    return x if isinstance(x, QC) else QC(x)


def inner(u, v):
    return sum((u[i].conj() * v[i] for i in range(len(u))), QC())


def kron_vec(u, v):
    return [x * y for x in u for y in v]


def outer(u):
    return [[u[i] * u[j].conj() for j in range(len(u))] for i in range(len(u))]


def matadd_weighted(terms):
    n = len(terms[0][1])
    return [[sum((z(weight) * matrix[i][j] for weight, matrix in terms), QC())
             for j in range(n)] for i in range(n)]


def matmul(a, b):
    return [[sum((a[i][k] * b[k][j] for k in range(len(b))), QC())
             for j in range(len(b[0]))] for i in range(len(a))]


def dagger(a):
    return [[a[j][i].conj() for j in range(len(a))] for i in range(len(a[0]))]


def trace(a):
    return sum((a[i][i] for i in range(len(a))), QC())


def det3(a):
    return (a[0][0] * (a[1][1] * a[2][2] - a[1][2] * a[2][1])
            - a[0][1] * (a[1][0] * a[2][2] - a[1][2] * a[2][0])
            + a[0][2] * (a[1][0] * a[2][1] - a[1][1] * a[2][0]))


def partial_a(rho):
    return [[sum((rho[3 * a + b][3 * ap + b] for b in range(3)), QC())
             for ap in range(3)] for a in range(3)]


def partial_b(rho):
    return [[sum((rho[3 * a + b][3 * a + bp] for a in range(3)), QC())
             for bp in range(3)] for b in range(3)]


def born_probabilities(vectors, weights, basis_a, basis_b):
    ans = [[Q23() for _ in range(3)] for _ in range(3)]
    for x in range(3):
        for y in range(3):
            p = Q23()
            for ket, weight in zip(vectors, weights):
                amp = QC()
                for a in range(3):
                    for b in range(3):
                        basis_component = basis_a[a][x] * basis_b[b][y]
                        amp += basis_component.conj() * ket[3 * a + b]
                p += q(weight) * amp.abs2()
            ans[x][y] = p
    return ans


@dataclass(frozen=True)
class Iv:
    lo: Fr
    hi: Fr

    def __post_init__(self):
        assert self.lo <= self.hi

    @staticmethod
    def point(x):
        x = x if isinstance(x, Fr) else Fr(x)
        return Iv(x, x)

    def __add__(self, other):
        other = iv(other)
        return outward(self.lo + other.lo, self.hi + other.hi)

    __radd__ = __add__

    def __neg__(self):
        return Iv(-self.hi, -self.lo)

    def __sub__(self, other):
        return self + (-iv(other))

    def __rsub__(self, other):
        return iv(other) - self

    def __mul__(self, other):
        other = iv(other)
        vals = (self.lo * other.lo, self.lo * other.hi,
                self.hi * other.lo, self.hi * other.hi)
        return outward(min(vals), max(vals))

    __rmul__ = __mul__

    def __truediv__(self, other):
        other = iv(other)
        assert not (other.lo <= 0 <= other.hi)
        recip = Iv(min(1 / other.lo, 1 / other.hi),
                   max(1 / other.lo, 1 / other.hi))
        return self * recip


def iv(x):
    return x if isinstance(x, Iv) else Iv.point(x)


GRID_DIGITS = 75
GRID_SCALE = 10 ** GRID_DIGITS
RAD_DIGITS = 70
LOG_TERMS = 85


def outward(lo, hi):
    """Round a rational interval outward to a fixed decimal grid."""
    flo = (lo.numerator * GRID_SCALE) // lo.denominator
    cei = -((-hi.numerator * GRID_SCALE) // hi.denominator)
    return Iv(Fr(flo, GRID_SCALE), Fr(cei, GRID_SCALE))


def radical_interval(n, digits=RAD_DIGITS):
    scale = 10 ** digits
    k = isqrt(n * scale * scale)
    return Iv(Fr(k, scale), Fr(k + 1, scale))


ROOT_INTERVALS = (Iv.point(1), radical_interval(2),
                  radical_interval(3), radical_interval(6))


def qinterval(x):
    ans = Iv.point(0)
    for coeff, root in zip(x.c, ROOT_INTERVALS):
        ans += coeff * root
    return ans


def atanh_log_core_bounds(y, terms=LOG_TERMS):
    """Rigorous bounds for log(y), with 2/3 <= y <= 3/2."""
    zz = (y - 1) / (y + 1)
    z2 = Iv.point(zz * zz)
    power = Iv.point(zz)
    partial = Iv.point(0)
    for n in range(terms):
        partial += power / (2 * n + 1)
        power *= z2
    max_power = max(abs(power.lo), abs(power.hi))
    rem = Iv.point(2 * max_power / ((2 * terms + 1) * (1 - zz * zz)))
    return 2 * partial + Iv(-rem.hi, rem.hi)


LN2 = atanh_log_core_bounds(Fr(2), LOG_TERMS)


@lru_cache(maxsize=None)
def log_fraction_bounds(x):
    assert x > 0
    y = x
    k = 0
    while y > Fr(3, 2):
        y /= 2
        k += 1
    while y < Fr(2, 3):
        y *= 2
        k -= 1
    return k * LN2 + atanh_log_core_bounds(y, LOG_TERMS)


def log_interval(x):
    x = iv(x)
    assert x.lo > 0
    return Iv(log_fraction_bounds(x.lo).lo, log_fraction_bounds(x.hi).hi)


def entropy(probs):
    ans = Iv.point(0)
    for p in probs:
        p = iv(p)
        if p.hi == 0:
            continue
        ans -= p * log_interval(p)
    return ans


def classical_mi(prob_matrix):
    rows = [sum(prob_matrix[i], Iv.point(0)) for i in range(3)]
    cols = [sum((prob_matrix[i][j] for i in range(3)), Iv.point(0)) for j in range(3)]
    ans = Iv.point(0)
    for i in range(3):
        for j in range(3):
            p = prob_matrix[i][j]
            if p.hi == 0:
                continue
            ans += p * log_interval(p / (rows[i] * cols[j]))
    return ans


def dec(x, digits=70):
    # Decimal rendering only; all certification arithmetic above is rational.
    from decimal import Decimal, localcontext
    with localcontext() as ctx:
        ctx.prec = digits
        return format(Decimal(x.numerator) / Decimal(x.denominator), ".60g")


def show_iv(name, x):
    print(f"{name}.lo = {dec(x.lo)}")
    print(f"{name}.hi = {dec(x.hi)}")
    print(f"{name}.width < {dec(x.hi - x.lo, 30)}")


def main():
    # Algebraic constants and exact rank-three ensemble.
    sqrt2 = Q23(0, 1)
    sqrt3 = Q23(0, 0, 1)
    omega = QC(fr(-1, 2), sqrt3 / 2)
    a = Q23(fr(2, 5))
    c = Q23(0, fr(3, 10))  # 3 sqrt(2)/10 = 3/(5 sqrt(2))
    half = fr(1, 2)

    u0 = [QC(c), QC(a) * omega, QC(a) * omega**2,
          -QC(c) * omega, -QC(a) * omega**2, -QC(a),
          QC(), QC(), QC()]
    u1 = [QC(), -QC(a), QC(a) * omega,
          QC(), -QC(a) * omega, QC(a) * omega**2,
          QC(), -QC(c) * omega**2, QC(c)]
    v = [QC(), QC(half), -omega / 2,
         QC(), -omega / 2, omega**2 / 2,
         QC(), QC(), QC()]
    vectors = [u0, u1, v]
    weights = [fr(99, 200), fr(99, 200), fr(1, 100)]

    gram = [[inner(x, y) for y in vectors] for x in vectors]
    for i in range(3):
        for j in range(3):
            assert gram[i][j].re == q(1 if i == j else 0)
            assert gram[i][j].im.is_zero()

    rho = matadd_weighted([(weights[k], outer(vectors[k])) for k in range(3)])
    for i in range(9):
        for j in range(9):
            assert rho[i][j] == rho[j][i].conj()
    assert trace(rho) == QC(1)

    # Local bases: Z is identity; X is Fourier.  Check exact unitarity and MUB.
    eye = [[QC(1 if i == j else 0) for j in range(3)] for i in range(3)]
    inv_sqrt3 = sqrt3 / 3
    fourier = [[QC(inv_sqrt3) * omega**(j * k) for k in range(3)] for j in range(3)]
    for k in range(3):
        for l in range(3):
            col_k = [fourier[j][k] for j in range(3)]
            col_l = [fourier[j][l] for j in range(3)]
            assert inner(col_k, col_l) == QC(1 if k == l else 0)
            for j in range(3):
                assert fourier[j][k].abs2() == q(fr(1, 3))

    # A still simpler rank-two separable qutrit counterexample.
    uniform = [QC(inv_sqrt3), QC(inv_sqrt3), QC(inv_sqrt3)]
    difference = [QC(Q23(0, fr(1, 2))), -QC(Q23(0, fr(1, 2))), QC()]
    product_0 = kron_vec(uniform, difference)
    product_1 = kron_vec(difference, uniform)
    simple_vectors = [product_0, product_1]
    simple_weights = [fr(1, 2), fr(1, 2)]
    assert inner(uniform, uniform) == QC(1)
    assert inner(difference, difference) == QC(1)
    assert inner(uniform, difference) == QC(0)
    assert inner(product_0, product_1) == QC(0)
    simple_rho = matadd_weighted([(simple_weights[k], outer(simple_vectors[k]))
                                  for k in range(2)])
    assert trace(simple_rho) == QC(1)
    for i in range(9):
        for j in range(9):
            assert simple_rho[i][j] == simple_rho[j][i].conj()
    simple_a = partial_a(simple_rho)
    simple_b = partial_b(simple_rho)
    for marginal in (simple_a, simple_b):
        assert trace(marginal) == QC(1)
        assert trace(matmul(marginal, marginal)) == QC(fr(1, 2))
        assert det3(marginal) == QC(0)
        assert any(not marginal[i][j].is_zero()
                   for i in range(3) for j in range(3) if i != j)
        x_rep = matmul(dagger(fourier), matmul(marginal, fourier))
        assert any(not x_rep[i][j].is_zero()
                   for i in range(3) for j in range(3) if i != j)
    simple_pz = born_probabilities(simple_vectors, simple_weights, eye, eye)
    simple_px = born_probabilities(simple_vectors, simple_weights, fourier, fourier)
    expected_simple_pz = [[Q23(fr(1, 6)), Q23(fr(1, 6)), Q23(fr(1, 12))],
                          [Q23(fr(1, 6)), Q23(fr(1, 6)), Q23(fr(1, 12))],
                          [Q23(fr(1, 12)), Q23(fr(1, 12)), Q23()]]
    expected_simple_px = [[Q23(), Q23(fr(1, 4)), Q23(fr(1, 4))],
                          [Q23(fr(1, 4)), Q23(), Q23()],
                          [Q23(fr(1, 4)), Q23(), Q23()]]
    assert simple_pz == expected_simple_pz
    assert simple_px == expected_simple_px
    simple_pz_i = [[qinterval(x) for x in row] for row in simple_pz]
    simple_px_i = [[qinterval(x) for x in row] for row in simple_px]
    simple_iz = classical_mi(simple_pz_i)
    simple_ix = classical_mi(simple_px_i)
    simple_iq = LN2  # S(A)+S(B)-S(AB) = ln2+ln2-ln2
    simple_gap = simple_iz + simple_ix - simple_iq
    simple_formula = log_fraction_bounds(fr(3456, 3125)) / 3
    assert not (simple_iz.hi < simple_formula.lo or simple_formula.hi < simple_iz.lo)
    assert simple_gap.lo > fr(3, 100)

    rho_a = partial_a(rho)
    rho_b = partial_b(rho)
    expected_tr2 = fr(10001, 20000)
    for marginal in (rho_a, rho_b):
        assert trace(marginal) == QC(1)
        assert trace(matmul(marginal, marginal)) == QC(expected_tr2)
        assert det3(marginal) == QC(0)

    # Outside the original paper's easy cases: mixed, non-maximally-mixed
    # marginals, and neither Z nor X dephasing minimally disturbs a marginal.
    for marginal in (rho_a, rho_b):
        assert any(not marginal[i][j].is_zero()
                   for i in range(3) for j in range(3) if i != j)
        x_rep = matmul(dagger(fourier), matmul(marginal, fourier))
        assert any(not x_rep[i][j].is_zero()
                   for i in range(3) for j in range(3) if i != j)

    pz = born_probabilities(vectors, weights, eye, eye)
    px = born_probabilities(vectors, weights, fourier, fourier)
    r = Q23(fr(891, 10000))
    s = Q23(fr(1609, 10000))
    alpha = Q23(fr(1147, 10000), fr(-792, 10000))
    beta = Q23(fr(1353, 10000), fr(792, 10000))
    expected_pz = [[r, s, s], [r, s, s], [Q23(), r, r]]
    expected_px = [[alpha, beta, alpha], [beta, Q23(), beta], [alpha, beta, alpha]]
    assert pz == expected_pz
    assert px == expected_px
    assert sum((sum(row, Q23()) for row in pz), Q23()) == q(1)
    assert sum((sum(row, Q23()) for row in px), Q23()) == q(1)

    pz_i = [[qinterval(x) for x in row] for row in pz]
    px_i = [[qinterval(x) for x in row] for row in px]
    for probabilities in (pz_i, px_i):
        assert all(cell.lo >= 0 for row in probabilities for cell in row)
        total = sum((sum(row, Iv.point(0)) for row in probabilities), Iv.point(0))
        assert total.lo <= 1 <= total.hi
    iz = classical_mi(pz_i)
    ix = classical_mi(px_i)

    # Exact spectra: AB=(99/200,99/200,1/100,0^6),
    # A=B=(99/200,101/200,0), as certified above by Gram/characteristic data.
    sab = entropy([Iv.point(fr(99, 200)), Iv.point(fr(99, 200)), Iv.point(fr(1, 100))])
    sa = entropy([Iv.point(fr(99, 200)), Iv.point(fr(101, 200))])
    sb = sa
    iq = sa + sb - sab
    gap = iz + ix - iq
    gap_bits = gap / LN2

    print("PASS: exact rank-2 separable qutrit state violates CQC")
    print("basis_order = |00>,|01>,|02>,|10>,|11>,|12>,|20>,|21>,|22>")
    print("simple_rho_spectrum_exact = [1/2,1/2,0,0,0,0,0,0,0]")
    print("simple_rhoA_spectrum_exact = simple_rhoB_spectrum_exact = [1/2,1/2,0]")
    print("simple_pZ_exact = [[1/6,1/6,1/12],[1/6,1/6,1/12],[1/12,1/12,0]]")
    print("simple_pX_exact = [[0,1/4,1/4],[1/4,0,0],[1/4,0,0]]")
    show_iv("simple_I_Z_bits", simple_iz / LN2)
    show_iv("simple_I_X_bits", simple_ix / LN2)
    show_iv("simple_I_AB_bits", simple_iq / LN2)
    show_iv("simple_gap_bits", simple_gap / LN2)
    print("BACKUP: exact algebraic rank-3 qutrit state also violates CQC")
    print("rho_spectrum_exact = [99/200,99/200,1/100,0,0,0,0,0,0]")
    print("rhoA_spectrum_exact = rhoB_spectrum_exact = [101/200,99/200,0]")
    print("pZ_exact = [[891,1609,1609],[891,1609,1609],[0,891,891]] / 10000")
    print("alpha = (1147-792*sqrt(2))/10000")
    print("beta  = (1353+792*sqrt(2))/10000")
    print("pX_exact = [[alpha,beta,alpha],[beta,0,beta],[alpha,beta,alpha]]")
    show_iv("I_Z_nats", iz)
    show_iv("I_X_nats", ix)
    show_iv("I_AB_nats", iq)
    show_iv("gap_nats", gap)
    show_iv("I_Z_bits", iz / LN2)
    show_iv("I_X_bits", ix / LN2)
    show_iv("I_AB_bits", iq / LN2)
    show_iv("gap_bits", gap_bits)
    assert gap.lo > fr(3, 100), "certified violation should exceed 0.03 nat"


if __name__ == "__main__":
    main()


==> anc/verify_permutation_bound.py <==
#!/usr/bin/env python3
"""Dependency-free d=4 counterexample to the permutation-maximized S bound."""

from __future__ import annotations

import cmath
import itertools
import math
from fractions import Fraction


D = 4


def inner(left, right):
    return sum(x.conjugate() * y for x, y in zip(left, right))


def add(left, right):
    return [x + y for x, y in zip(left, right)]


def subtract(left, right):
    return [x - y for x, y in zip(left, right)]


def scale(c, vector):
    return [c * x for x in vector]


def normalize(vector):
    norm = math.sqrt(inner(vector, vector).real)
    return scale(1 / norm, vector)


def projected(vector, orthogonal_to):
    return normalize(subtract(vector, scale(inner(orthogonal_to, vector), orthogonal_to)))


def computational_basis():
    return [[1.0 if row == column else 0.0 for row in range(D)] for column in range(D)]


def fourier_basis():
    omega = cmath.exp(2j * math.pi / D)
    return [[omega ** (row * column) / math.sqrt(D) for row in range(D)] for column in range(D)]


def outcome_law(vector, basis):
    return [abs(inner(ket, vector)) ** 2 for ket in basis]


def joint_table(weights, left_states, right_states, basis, noise=0.0):
    table = [[0.0 for _ in range(D)] for _ in range(D)]
    for weight, left, right in zip(weights, left_states, right_states):
        pa, pb = outcome_law(left, basis), outcome_law(right, basis)
        for i in range(D):
            for j in range(D):
                table[i][j] += (1 - noise) * weight * pa[i] * pb[j]
    for i in range(D):
        for j in range(D):
            table[i][j] += noise / D**2
    return table


def assignment_max(table):
    marginal_b = [sum(table[i][j] for i in range(D)) for j in range(D)]
    conditional = [[table[i][j] / marginal_b[j] for j in range(D)] for i in range(D)]
    candidates = [
        (sum(conditional[permutation[j]][j] for j in range(D)), permutation)
        for permutation in itertools.permutations(range(D))
    ]
    return max(candidates), marginal_b


def construction():
    z = computational_basis()
    x = fourier_basis()
    left = [
        x[1],
        scale(1 / math.sqrt(3), subtract(z[2], x[3])),
        scale(1 / math.sqrt(2), add(z[1], z[3])),
        z[0],
    ]
    right = [
        projected(x[2], z[1]),
        scale(1 / math.sqrt(6), add(add(z[0], z[2]), scale(2, z[3]))),
        scale(1 / math.sqrt(2), subtract(z[0], z[2])),
        projected(z[1], x[2]),
    ]
    weights = [3 / 100, 3 / 20, 79 / 100, 3 / 100]
    return z, x, left, right, weights


def verify(noise):
    z, x, left, right, weights = construction()
    for state in left + right:
        if abs(inner(state, state).real - 1.0) > 2e-12:
            raise AssertionError("unnormalized product component")
    table_z = joint_table(weights, left, right, z, noise)
    table_x = joint_table(weights, left, right, x, noise)
    (s_z, pi_z), marginal_z = assignment_max(table_z)
    (s_x, pi_x), marginal_x = assignment_max(table_x)
    total = s_z + s_x
    if not total > D + 1:
        raise AssertionError("permutation-maximized upper bound was not violated")
    if min(marginal_z + marginal_x) <= 0:
        raise AssertionError("conditional probability has a zero denominator")
    return s_z, s_x, total, pi_z, pi_x


def main() -> None:
    clean = verify(0.0)
    noisy = verify(0.01)
    exact = Fraction(40846, 7785)
    if abs(clean[2] - float(exact)) > 2e-12:
        raise AssertionError((clean[2], exact))
    if abs(noisy[2] - 5.071079396064219) > 2e-12:
        raise AssertionError(noisy[2])
    print("permutation-maximized conditional-probability replay: PASS")
    print(f"unnoised total = {clean[2]:.15f} = {exact}")
    print(f"1% noise total = {noisy[2]:.15f}")
    print(f"bound           = {D + 1}")
    print(f"clean pi_Z,pi_X = {clean[3]}, {clean[4]}")


if __name__ == "__main__":
    main()


==> anc/verify_robustness.py <==
#!/usr/bin/env python3
"""Reproduce the qutrit depolarizing-path values reported in the note.

This uses only Python's standard library.  The mathematical existence of
full-rank counterexamples follows from continuity; the calculation here is a
numerical description of one particular white-noise path.
"""

import math


P_Z = (
    1 / 6, 1 / 6, 1 / 12,
    1 / 6, 1 / 6, 1 / 12,
    1 / 12, 1 / 12, 0,
)
P_X = (
    0, 1 / 4, 1 / 4,
    1 / 4, 0, 0,
    1 / 4, 0, 0,
)


def entropy(probabilities):
    return -sum(p * math.log2(p) for p in probabilities if p > 0)


def classical_mutual_information(joint):
    row = [sum(joint[3 * i + j] for j in range(3)) for i in range(3)]
    col = [sum(joint[3 * i + j] for i in range(3)) for j in range(3)]
    return entropy(row) + entropy(col) - entropy(joint)


def mix_with_uniform(joint, epsilon):
    return [(1 - epsilon) * p + epsilon / 9 for p in joint]


def quantum_mutual_information(epsilon):
    global_large = (1 - epsilon) / 2 + epsilon / 9
    global_small = epsilon / 9
    marginal_large = (1 - epsilon) / 2 + epsilon / 3
    marginal_small = epsilon / 3
    global_spectrum = [global_large] * 2 + [global_small] * 7
    marginal_spectrum = [marginal_large] * 2 + [marginal_small]
    return 2 * entropy(marginal_spectrum) - entropy(global_spectrum)


def cqc_gap(epsilon):
    return (
        classical_mutual_information(mix_with_uniform(P_Z, epsilon))
        + classical_mutual_information(mix_with_uniform(P_X, epsilon))
        - quantum_mutual_information(epsilon)
    )


def bisect_first_zero(left=0.0, right=0.05, iterations=100):
    assert cqc_gap(left) > 0 and cqc_gap(right) < 0
    for _ in range(iterations):
        middle = (left + right) / 2
        if cqc_gap(middle) > 0:
            left = middle
        else:
            right = middle
    return (left + right) / 2


if __name__ == "__main__":
    for epsilon in (0.0, 0.01, 0.02):
        print(f"Delta({epsilon:.2f}) = {cqc_gap(epsilon):.15f} bits")
    root = bisect_first_zero()
    print(f"depolarizing-path zero = {root:.15f}")

    assert abs(cqc_gap(0.0) - math.log2(3456 / 3125) / 3) < 1e-14
    assert abs(cqc_gap(0.01) - 0.015904756192058667) < 1e-13
    assert abs(cqc_gap(0.02) + 0.005579331854850489) < 1e-13
    assert abs(root - 0.017161032892926892) < 1e-13

